Towards Lossless Token Pruning in Late-Interaction Retrieval Models

Late interaction neural IR models like ColBERT offer a competitive effectiveness-efficiency trade-off across many benchmarks. However, they require a huge memory space to store the contextual representation for all the document tokens. Some works have proposed using either heuristics or statistical-based techniques to prune tokens from each document. This however doesn't guarantee that the removed tokens have no impact on the retrieval score. Our work uses a principled approach to define how to prune tokens without impacting the score between a document and a query. We introduce three regularization losses, that induce a solution with high pruning ratios, as well as two pruning strategies. We study them experimentally (in and out-domain), showing that we can preserve ColBERT's performance while using only 30\% of the tokens.

==> figures/dominance.py <==
import pathlib
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import PathPatch
from matplotlib.path import Path


# Define a function to create a circular sector
def circular_sector(center, inner_radius, outer_radius, theta1, theta2, **kwargs):
    theta1, theta2 = np.radians([theta1, theta2])
    num_points = 100
    outer_arc = np.linspace(theta1, theta2, num_points)
    inner_arc = np.linspace(theta2, theta1, num_points)

    # Compute points for the arcs
    outer_points = np.column_stack(
        [
            outer_radius * np.cos(outer_arc) + center[0],
            outer_radius * np.sin(outer_arc) + center[1],
        ]
    )
    inner_points = np.column_stack(
        [
            inner_radius * np.cos(inner_arc) + center[0],
            inner_radius * np.sin(inner_arc) + center[1],
        ]
    )

    # Combine into a single path
    vertices = np.concatenate([outer_points, inner_points, outer_points[:1]])
    codes = (
        [Path.MOVETO]
        + [Path.LINETO] * (len(outer_points) - 1)
        + [Path.LINETO]
        + [Path.LINETO] * (len(inner_points) - 1)
        + [Path.CLOSEPOLY]
    )

    path = Path(vertices, codes)
    return PathPatch(path, **kwargs)


# Define the extrema for x and y
x_min, x_max = -1, 1
y_min, y_max = -1, 1

# Define the number of points in each direction
num_points_x = 500  # Number of points along the x-axis
num_points_y = 500  # Number of points along the y-axis

# Create the grid of points
x = np.linspace(x_min, x_max, num_points_x)
y = np.linspace(y_min, y_max, num_points_y)
X, Y = np.meshgrid(x, y)


# Documents
documents = [
    np.array([3, 1]),
    np.array([9, -2]) / 25,
    np.array([0.4, 0]),
    np.array([1, 0.55]) / 1.4,
]
documents = [d / max(1, np.linalg.norm(d)) for d in documents]

# ---- Computes the image
xy = np.stack([X, Y]).transpose(1, 2, 0)

inners = [xy @ d for d in documents]

max_inner = np.stack(inners).max(0)

colors = [
    np.array(color) for color in ([1, 0, 0], [0, 1, 0], [0.4, 0.4, 0.4], [0, 0, 1])
]
image = np.ones((num_points_y, num_points_x, 3))

white = np.array([1,1,1])
# alpha = 0.1
# for color, inner in zip(colors, inners, strict=True):
#     image[(inner >= max_inner)] = alpha * color + (1.-alpha) * white

alpha = 0.6
for color, inner in zip(colors, inners, strict=True):
    image[(inner >= max_inner) & (inner > 0)] = alpha * color + (1.0 - alpha) * white

image[(inners[2] >= max_inner)] = [0.8, 0.8, 0.8]

image[np.linalg.norm(xy, axis=-1) > 1] = [1, 1, 1]


sector = circular_sector(
    center=(0, 0),
    inner_radius=0,
    outer_radius=1,
    theta1=90,
    theta2=270,
    facecolor="none",
    edgecolor=[0, 0, 0, 0.1],
    hatch="//",
)
plt.gca().add_patch(sector)


plt.imshow(image, origin="lower", extent=[-1, 1, -1, 1])

# Plot the vector at (0.5, 0.3)
for ix, (d, color) in enumerate(zip(documents, colors)):
    plt.quiver(0, 0, d[0], d[1], angles="xy", scale_units="xy", scale=1, color=color)

    alpha = 1 + 0.15 / (0.3 + np.linalg.norm(d))
    plt.text(
        alpha * d[0],
        alpha * d[1],
        f"$d_{ix+1}$",
        fontsize=12,
        color="black",
        ha="center",
        va="center",
    )

plt.axis("off")  # Turns off axis labels and ticks


target = str(pathlib.Path(__file__).with_suffix(".png").resolve())
print(f"Saving to {target}")
plt.tight_layout()

plt.savefig(target)
